Improvised Nuclear Weapons with 60%-Enriched Uranium

In this work we show that as little as 40 kg of 60%-enriched uranium can be used to build a crude nuclear weapon with a kiloton yield. While too large to fit on a missile, such a weapon could be delivered by shipping container. This analysis is motivated by the June 2025 Israeli and US attacks on Iran, especially the bombings of the nuclear facilities at Natanz, Fordow, and Isfahan. The Iranian stockpile of approximately 408 kg of 60%-enriched uranium is, at the time of writing, inaccessible to IAEA inspectors and stored in secret. The rapid clandestine relocation of this material in June 2025 creates an opportunity for aspiring nuclear terrorists to divert an amount that could be used in the construction of an improvised gun-type nuclear weapon in the style of Little Boy.

==> anc/FissionBomb_Caplan2025.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": [],
      "collapsed_sections": [
        "bp0olnxGQcMC",
        "Biy2JjhhRjO4",
        "NvvM1bgVTn2e",
        "FvYMHcp2e1p-"
      ]
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "markdown",
      "source": [
        "# **FɪꜱꜱɪᴏɴBᴏᴍʙ**\n",
        "\n",
        "\n",
        "(c) Matt Caplan 2025\n",
        "\n",
        "Last updated: July 27, 2025\n",
        "\n",
        "This notebook is a companion to *Improvised Nuclear Weapons with 60\\%-Enriched Uranium*\n",
        "\n",
        "This code simulates the fission burn of a spherical core of uranium with a tamper to estimate nuclear weapon yields. The default parameters use uncompressed cores, as would be expected in gun-type weapons like the Little Boy bomb detonated over Hiroshima or a crude terrorist device.\n",
        "\n",
        "\n",
        "\n",
        "Adapted from the FissionCore code of B. Cameron Reed, published in:\n",
        "\n",
        "\n",
        "\n",
        "* Reed, Bruce Cameron. \"Student-level numerical simulation of conditions inside an exploding fission-bomb core.\" Natural Science 2.3 (2010): 139-144. https://doi.org/10.4236/NS.2010.23023\n",
        "\n",
        "* Reed, B. Cameron. \"A brief primer on tamped fission-bomb cores.\" American Journal of Physics 77.8 (2009): 730-733. https://doi.org/10.1119/1.3125008\n",
        "\n",
        "This code is for educational purposes only.\n",
        "\n",
        "Contact: Matt Caplan (mecapl1@ilstu.edu)\n",
        "\n"
      ],
      "metadata": {
        "id": "bp0olnxGQcMC"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# Fully functionalized version, adapts FissionCore of Reed 2009.\n",
        "\n",
        "import math\n",
        "import numpy as np\n",
        "\n",
        "def run_simulation(\n",
        "    RHOCORZ, ACOR, SIGFCOR, SIGSCOR, NU,\n",
        "    RHOTAMPZ, ATAMP, SIGSTAMP,\n",
        "    CORMASS, MASSTAMP,\n",
        "    GAM, NEUTS, TIME, DT\n",
        "):\n",
        "    # Constants\n",
        "    NA = 6.022142e+23\n",
        "    EPS = 1.602176e-13\n",
        "    PI = 3.14159265359\n",
        "    MNEUT = 1.674927e-27\n",
        "    EFISS = 180.0\n",
        "    ENEUT = 2.0\n",
        "    KILOTON = 4.2e+12\n",
        "\n",
        "    # Convert sigmas barns to m^2\n",
        "    SIGFCOR *= 1e-28\n",
        "    SIGSCOR *= 1e-28\n",
        "    SIGSTAMP *= 1e-28\n",
        "\n",
        "    RHOCOR = RHOCORZ\n",
        "    NCOR = 1.0e6 * RHOCOR * NA / ACOR\n",
        "    VEL = math.sqrt(2 * EPS * ENEUT / MNEUT)\n",
        "    LAMFCOR = 1.0 / (SIGFCOR * NCOR)\n",
        "    LAMTCOR = 1.0 / ((SIGFCOR + SIGSCOR) * NCOR)\n",
        "    TAU = LAMFCOR / VEL\n",
        "    DCOR = math.sqrt((LAMFCOR * LAMTCOR) / (3.0 * (NU - 1.0)))\n",
        "    ETACOR = 2.0 * LAMTCOR / (3.0 * DCOR)\n",
        "\n",
        "    RHOTAMP = RHOTAMPZ\n",
        "    NTAMP = 1.0e6 * RHOTAMP * NA / ATAMP\n",
        "    LAMTTAMP = 1.0 / (SIGSTAMP * NTAMP)\n",
        "\n",
        "    CORRAD = ((3.0 * CORMASS) / (4.0 * PI * 1000.0 * RHOCOR))**(1.0/3.0)\n",
        "    RTAMP = ((3.0 / (4.0 * PI)) * (MASSTAMP / (1000.0 * RHOTAMP) + CORMASS / (1000.0 * RHOCOR)))**(1.0/3.0)\n",
        "\n",
        "    def supertamp(x1, x2, lamttamp, lamfcor, lamtcor, nu, rtamp, corrad):\n",
        "        XACC = 1e-9\n",
        "        JMAX = 40\n",
        "        LAM = lamttamp / lamtcor\n",
        "\n",
        "        def f(x):\n",
        "            dtam = math.sqrt((lamttamp * lamfcor) / (3.0 * x))\n",
        "            dcor = math.sqrt((lamfcor * lamtcor) / (3.0 * (-x + nu - 1.0)))\n",
        "            xct = corrad / dtam\n",
        "            xc = corrad / dcor\n",
        "            xt = rtamp / dtam\n",
        "            expt = math.exp(2.0 * (xct - xt))\n",
        "            upleft = xc / math.tan(xc) - 1.0 - LAM * (xct - 1.0)\n",
        "            lowleft = rtamp + 2.0 * lamttamp * (xt - 1.0) / 3.0\n",
        "            uprite = xc / math.tan(xc) - 1.0 + LAM * (xct + 1.0)\n",
        "            lowrite = rtamp - 2.0 * lamttamp * (xt + 1.0) / 3.0\n",
        "            return expt * (upleft / lowleft) - (uprite / lowrite)\n",
        "\n",
        "        f1 = f(x1)\n",
        "        f2 = f(x2)\n",
        "\n",
        "        if f1 * f2 >= 0:\n",
        "            raise ValueError(\"Root not bracketed in supertamp\")\n",
        "\n",
        "        if f1 < 0:\n",
        "            rtbis = x1\n",
        "            dx = x2 - x1\n",
        "        else:\n",
        "            rtbis = x2\n",
        "            dx = x1 - x2\n",
        "\n",
        "        for _ in range(JMAX):\n",
        "            dx *= 0.5\n",
        "            xmid = rtbis + dx\n",
        "            fmid = f(xmid)\n",
        "\n",
        "            if fmid < 0:\n",
        "                rtbis = xmid\n",
        "\n",
        "            if abs(dx) < XACC or fmid == 0.0:\n",
        "                return xmid\n",
        "\n",
        "        raise RuntimeError(\"Too many iterations in supertamp\")\n",
        "\n",
        "    X1 = 0.01\n",
        "    X2 = NU - 1.01\n",
        "    ALPHA = supertamp(X1, X2, LAMTTAMP, LAMFCOR, LAMTCOR, NU, RTAMP, CORRAD)\n",
        "\n",
        "    RC = CORRAD\n",
        "    RT = RTAMP\n",
        "    VCOR = (4.0 * PI / 3.0) * (RC**3)\n",
        "    VTAMP = (4.0 * PI / 3.0) * (RT**3 - RC**3)\n",
        "    NEUTDEN = NEUTS / VCOR\n",
        "    MTOT = CORMASS + MASSTAMP\n",
        "    ENERGY = 0.0\n",
        "    PRESS = 0.0\n",
        "    CORVEL = 0.0\n",
        "\n",
        "    time_vals = np.array([])\n",
        "    alpha_vals = np.array([])\n",
        "    core_radius_vals = np.array([])\n",
        "    rho_core_vals = np.array([])\n",
        "    tamper_radius_vals = np.array([])\n",
        "    rho_tamp_vals = np.array([])\n",
        "    log_fissrate_vals = np.array([])\n",
        "    log_press_vals = np.array([])\n",
        "    yield_vals = np.array([])\n",
        "\n",
        "\n",
        "    # New in 2025 - Improved Adaptive Timestep\n",
        "    # Disregards the initial timestep TIME and\n",
        "    # finds the time such that log_fissrate = 20\n",
        "    # allowing us to skip the many early generations\n",
        "    # and better resolve peak fission.\n",
        "    # Recommend keeping TIME in the input function call\n",
        "    # equal to dt. If TIME is so large that it overshoots\n",
        "    # log_fissrate=20 on the first step the code will retain\n",
        "    # TIME.\n",
        "    target_log_fissrate = 20\n",
        "    target_fissrate = 10**target_log_fissrate\n",
        "    A = (NEUTDEN * VCOR) / TAU\n",
        "    if target_fissrate > A:\n",
        "        TIME = (TAU / ALPHA) * math.log(target_fissrate / A)\n",
        "    else:\n",
        "         # if target less than initial, keep given TIME (or zero)\n",
        "         TIME = TIME\n",
        "\n",
        "    while True:\n",
        "        X1 = 1e-9\n",
        "        X2 = ALPHA + 1.0e-2\n",
        "\n",
        "        RHOCOR = CORMASS / (1000.0 * VCOR)\n",
        "        RHOTAMP = MASSTAMP / (1000.0 * VTAMP)\n",
        "\n",
        "        NTAMP = 1.0e6 * RHOTAMP * NA / ATAMP\n",
        "        LAMTTAMP = 1.0 / (SIGSTAMP * NTAMP)\n",
        "\n",
        "        NCOR = 1.0e6 * RHOCOR * NA / ACOR\n",
        "        LAMFCOR = 1.0 / (SIGFCOR * NCOR)\n",
        "        LAMTCOR = 1.0 / ((SIGFCOR + SIGSCOR) * NCOR)\n",
        "        TAU = LAMFCOR / VEL\n",
        "\n",
        "        ALPHA = supertamp(X1, X2, LAMTTAMP, LAMFCOR, LAMTCOR, NU, RT, RC)\n",
        "\n",
        "        FISSRATE = (NEUTDEN * VCOR / TAU) * math.exp(ALPHA * TIME / TAU)\n",
        "        DELTAE = FISSRATE * EPS * EFISS * DT\n",
        "        ENERGY += DELTAE\n",
        "        PRESS = GAM * ENERGY / VCOR\n",
        "        DELTAV = ((4.0 * PI * (RC**2) * GAM * ENERGY) / (VCOR * MTOT)) * DT\n",
        "\n",
        "        time_vals = np.append(time_vals, TIME / 1e-6)\n",
        "        alpha_vals = np.append(alpha_vals, ALPHA)\n",
        "        core_radius_vals = np.append(core_radius_vals, 100 * RC)\n",
        "        rho_core_vals = np.append(rho_core_vals, RHOCOR)\n",
        "        tamper_radius_vals = np.append(tamper_radius_vals, 100 * RT)\n",
        "        rho_tamp_vals = np.append(rho_tamp_vals, RHOTAMP)\n",
        "        log_fissrate_vals = np.append(log_fissrate_vals, math.log10(FISSRATE))\n",
        "        log_press_vals = np.append(log_press_vals, math.log10(PRESS + 1e-30))  # avoid log(0)\n",
        "        yield_vals = np.append(yield_vals, ENERGY / KILOTON)\n",
        "\n",
        "        TIME += DT\n",
        "        CORVEL += DELTAV\n",
        "        RC += CORVEL * DT\n",
        "        RT += CORVEL * DT\n",
        "\n",
        "        VCOR = (4.0 * PI / 3.0) * (RC**3)\n",
        "        VTAMP = (4.0 * PI / 3.0) * (RT**3 - RC**3)\n",
        "\n",
        "        if ALPHA < 0.02:\n",
        "            break\n",
        "\n",
        "    return (\n",
        "        time_vals,\n",
        "        alpha_vals,\n",
        "        core_radius_vals,\n",
        "        rho_core_vals,\n",
        "        tamper_radius_vals,\n",
        "        rho_tamp_vals,\n",
        "        log_fissrate_vals,\n",
        "        log_press_vals,\n",
        "        yield_vals\n",
        "    )\n",
        "\n"
      ],
      "metadata": {
        "id": "a15v2yCoRArS"
      },
      "execution_count": 36,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Run single simulation and get output & yield vs time plot\n",
        "\n",
        "Includes a yield vs time, fission rate vs time, and alpha vs time plot.\n",
        "\n",
        "Little Boy examples here."
      ],
      "metadata": {
        "id": "Biy2JjhhRjO4"
      }
    },
    {
      "cell_type": "code",
      "execution_count": 20,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 836
        },
        "id": "VV-57KfnQaaL",
        "outputId": "05e96c72-651c-4a97-b8d4-2ae82cd42bc0"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Parameter                           Value\n",
            "==================================================\n",
            "Final yield:                        15.265\n",
            "Initial alpha:                      0.204\n",
            "Efficiency:                         1.303%\n",
            "\n",
            "Max log_fissrate:                   31.038\n",
            "Fraction of full yield at maxfiss:  58.580%\n",
            "Time at max log_fissrate:           3.580\n",
            "Time at 99% of final yield:         3.725\n",
            "\n",
            "Initial rho_core:                   19.050\n",
            "rho_core at 99% yield:              18.426\n",
            "log_fissrate at 99% yield:          29.966\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 600x600 with 3 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ],
      "source": [
        "# =====================\n",
        "# Run Simulation &\n",
        "#   Generate Output\n",
        "# =====================\n",
        "\n",
        "import matplotlib.pyplot as plt\n",
        "import matplotlib.ticker as mticker\n",
        "import matplotlib.gridspec as gridspec\n",
        "import numpy as np\n",
        "\n",
        "# =====================\n",
        "# Simulation Parameters\n",
        "# =====================\n",
        "\n",
        "\n",
        "CORMASS = 60\n",
        "MASSTAMP = 13351\n",
        "concentration = 0.6  #Enrichment\n",
        "\n",
        "\n",
        "\n",
        "#Cross Sections (in barns)\n",
        "sigma_f_235 = 1.24\n",
        "sigma_f_238 = 0.10  #0.302\n",
        "sigma_el_235 = 3.557\n",
        "sigma_el_238 = 4.827\n",
        "sigma_in_235 = 1.926\n",
        "sigma_in_238 = 2.541\n",
        "sigma_tr_235 = sigma_el_235 + 0.5 * sigma_in_235\n",
        "sigma_tr_238 = sigma_el_238 + 0.5 * sigma_in_238\n",
        "#Neutrons per fission\n",
        "nu_235 = 2.57\n",
        "nu_238 = 2.28\n",
        "\n",
        "A_eff = concentration*235.05 + (1-concentration) *238.05\n",
        "sigma_f_eff = concentration * sigma_f_235 + (1-concentration) * sigma_f_238\n",
        "sigma_tr_eff = concentration * sigma_tr_235 + (1-concentration) * sigma_tr_238\n",
        "\n",
        "eta = 1 ## Effective neutron reduction for absorption\n",
        "nu_eff = eta*(nu_235 * concentration * (sigma_f_235/sigma_f_eff) + nu_238 * (1-concentration) * (sigma_f_238/sigma_f_eff))\n",
        "#print(A_eff, sigma_f_eff, sigma_tr_eff, nu_eff)\n",
        "\n",
        "rho_core = 19.05 #19.05 or 18.71\n",
        "\n",
        "# Tamper properties\n",
        "rho_WC = 14.8\n",
        "A_WC = 195.84\n",
        "sigma_el_WC = 6.587\n",
        "\n",
        "# Time Steps\n",
        "DT=0.15e-9  #Suggestion, vary by a factor of 2 in both directions to confirm convergence of final yield. DT=1e-9 works well and runs quickly, but lowers the yield slightly.\n",
        "TIME=DT     #Placeholder for first timestep, overwritten later to start at log10[fissrate/s^(-1)]=20\n",
        "\n",
        "\n",
        "# Function call to run the bomb.\n",
        "# Input explanation:\n",
        "# Line 1: Core nuclear physics and properties, calculated above\n",
        "# Line 2: WC Tamper properties are hardcoded in.\n",
        "# Line 3: The core and tamper mass.\n",
        "# Line 4: Equation of state gamma (0.333), the number of initial neutrons (1), first timestep, later timestep. Note that yield varies slightly with initial neutron number.\n",
        "time_vals, alpha_vals, core_radius_vals, rho_core_vals, tamper_radius_vals, rho_tamp_vals, log_fissrate_vals, log_press_vals, yield_vals = run_simulation(\n",
        "    rho_core, A_eff, sigma_f_eff, sigma_tr_eff, nu_eff,\n",
        "    14.8, 195.84, 6.587,\n",
        "    CORMASS, MASSTAMP,\n",
        "    0.333333333, 1, TIME, DT\n",
        ")\n",
        "\n",
        "\n",
        "# =====================\n",
        "# Burn Characterization\n",
        "# =====================\n",
        "\n",
        "# 1. Max of log_fissrate_vals\n",
        "max_log_fissrate = np.max(log_fissrate_vals)\n",
        "\n",
        "# 2. time_vals corresponding to that max\n",
        "idx_max_fissrate = np.argmax(log_fissrate_vals)\n",
        "time_at_max_fissrate = time_vals[idx_max_fissrate]\n",
        "\n",
        "# 3. yield_vals at max log_fissrate divided by final yield_vals\n",
        "final_yield = yield_vals[-1]\n",
        "yield_at_max_fissrate = yield_vals[idx_max_fissrate]\n",
        "yield_ratio = yield_at_max_fissrate / final_yield\n",
        "\n",
        "# 4. time_vals where yield_vals is closest to 99% of final yield\n",
        "target_yield = 0.99 * final_yield\n",
        "idx_closest_99 = np.argmin(np.abs(yield_vals - target_yield))\n",
        "time_at_99_yield = time_vals[idx_closest_99]\n",
        "\n",
        "# 5. Initial core density (at t=0)\n",
        "initial_rho_core = rho_core_vals[0]\n",
        "\n",
        "# 6. Core density at time closest to 99% yield\n",
        "rho_core_at_99 = rho_core_vals[idx_closest_99]\n",
        "\n",
        "# 7. log_fissrate at time closest to 99% yield\n",
        "log_fissrate_at_99 = log_fissrate_vals[idx_closest_99]\n",
        "\n",
        "# 8. Efficiency\n",
        "efficiency = (final_yield * 0.05122) / CORMASS\n",
        "\n",
        "\n",
        "# Print results\n",
        "print(f\"{'Parameter':<35} {'Value'}\")\n",
        "print(\"=\"*50)  # separator for clarity\n",
        "\n",
        "print(f\"{'Final yield:':<35} {final_yield:.3f}\")\n",
        "print(f\"{'Initial alpha:':<35} {alpha_vals[0]:.3f}\")\n",
        "print(f\"{'Efficiency:':<35} {efficiency * 100:.3f}%\")\n",
        "print()  # Blank line for separation\n",
        "print(f\"{'Max log_fissrate:':<35} {max_log_fissrate:.3f}\")\n",
        "print(f\"{'Fraction of full yield at maxfiss:':<35} {yield_ratio * 100:.3f}%\")\n",
        "print(f\"{'Time at max log_fissrate:':<35} {time_at_max_fissrate:.3f}\")\n",
        "print(f\"{'Time at 99% of final yield:':<35} {time_at_99_yield:.3f}\")\n",
        "print()  # Blank line for separation\n",
        "print(f\"{'Initial rho_core:':<35} {initial_rho_core:.3f}\")\n",
        "print(f\"{'rho_core at 99% yield:':<35} {rho_core_at_99:.3f}\")\n",
        "print(f\"{'log_fissrate at 99% yield:':<35} {log_fissrate_at_99:.3f}\")\n",
        "\n",
        "\n",
        "# =====================\n",
        "# Plot Styling\n",
        "# =====================\n",
        "plt.rcParams.update({\n",
        "    \"font.family\": \"serif\",\n",
        "    \"font.size\": 12,\n",
        "    \"axes.labelsize\": 14,\n",
        "    \"axes.titlesize\": 14,\n",
        "    \"legend.fontsize\": 12,\n",
        "    \"xtick.labelsize\": 12,\n",
        "    \"ytick.labelsize\": 12,\n",
        "})\n",
        "\n",
        "# =====================\n",
        "# Extract Data Arrays\n",
        "# =====================\n",
        "time_ms       = time_vals\n",
        "alpha         = alpha_vals\n",
        "core_radius   = core_radius_vals\n",
        "tamper_radius = tamper_radius_vals\n",
        "rho_core      = rho_core_vals\n",
        "rho_tamp      = rho_tamp_vals\n",
        "pressure      = log_press_vals\n",
        "fission_rate  = log_fissrate_vals\n",
        "yield_kt      = yield_vals\n",
        "\n",
        "# =====================\n",
        "# Set Up Plot\n",
        "# =====================\n",
        "fig = plt.figure(figsize=(4, 4), dpi=150)\n",
        "gs = gridspec.GridSpec(2, 1, height_ratios=[1, 3], hspace=0)\n",
        "\n",
        "# --- Top Panel: Alpha ---\n",
        "ax_alpha = fig.add_subplot(gs[0])\n",
        "ax_alpha.plot(time_ms, alpha, color='darkgreen', linewidth=1.5)\n",
        "ax_alpha.set_ylabel(r'$\\alpha$', fontsize=12)\n",
        "ax_alpha.grid(True, linestyle='--', linewidth=0.5)\n",
        "ax_alpha.tick_params(labelbottom=False)\n",
        "\n",
        "# Set dynamic y-limits and ticks\n",
        "ylim_max = 1.2 * alpha_vals[1]\n",
        "def round_to_nice(x):\n",
        "    nice_steps = [0.05, 0.10, 0.15, 0.20, 0.25, 0.5, 1.0]\n",
        "    return min(nice_steps, key=lambda ns: abs(ns - x))\n",
        "nice_step = round_to_nice(ylim_max / 2)\n",
        "ax_alpha.set_ylim(0, ylim_max)\n",
        "ax_alpha.yaxis.set_major_locator(mticker.MultipleLocator(nice_step))\n",
        "\n",
        "# --- Bottom Panel: Fission Rate & Yield ---\n",
        "ax_fission = fig.add_subplot(gs[1], sharex=ax_alpha)\n",
        "ax_yield = ax_fission.twinx()\n",
        "\n",
        "# Plot fission rate (right y-axis)\n",
        "ax_fission.plot(time_ms, fission_rate, color='black', linestyle='--', linewidth=1.5)\n",
        "ax_fission.set_ylabel(r'$\\log\\left[\\phi/\\ (\\mathrm{s}^{-1})\\right]$', fontsize=12, color='black')\n",
        "ax_fission.tick_params(axis='y', labelcolor='black')\n",
        "ax_fission.set_ylim(6, 1.2*max_log_fissrate)\n",
        "ax_yield.set_xlim(0.85*time_vals[1], time_vals[-1])\n",
        "\n",
        "\n",
        "# Plot yield (left y-axis)\n",
        "ax_yield.plot(time_ms, yield_kt, color='red', linewidth=1.5)\n",
        "ax_yield.set_ylabel('Yield (kt)', fontsize=12, color='red')\n",
        "ax_yield.tick_params(axis='y', labelcolor='red')\n",
        "ax_yield.set_ylim(0, 1.2*yield_vals[-1])\n",
        "ax_yield.grid(True, linestyle='--', linewidth=0.5)\n",
        "\n",
        "# X-axis label\n",
        "ax_fission.set_xlabel(r'Time ($\\mu$s)', fontsize=12)\n",
        "\n",
        "\n",
        "\n",
        "# ===========================\n",
        "# Label: Rotated Fission Text\n",
        "# ===========================\n",
        "\n",
        "# Note that this label can be buggy and miss the angle by a few degrees\n",
        "# Generally it does a good job matching the slope of the line, but\n",
        "# it is very sensitive to exact plot dimensions. For example, if the yield\n",
        "# tic labels become too large (for example, rather than [0, 5, 10] they look like\n",
        "# [0, 4.25, 8.5, 12.75, 17], then the added decimals compress the plot area and seem\n",
        "# to skew the label.\n",
        "# This can usually be fixed by hand by changing this line which sets the rotation angle:\n",
        "#    angle = np.degrees(np.arctan2(dy_scaled, dx_scaled))\n",
        "# And subtracting a few degrees, usually 2, e.g.:\n",
        "#    angle = np.degrees(np.arctan2(dy_scaled, dx_scaled)) - 2\n",
        "#\n",
        "# Also note that the label in the bottom right with masses can be wide for large\n",
        "# tamper masses, and the white background in that label can clip the red line.\n",
        "\n",
        "def place_label_along_curve(ax, x_data, y_data, x_target, text, color='black', fontsize=12, y_offset=0.5):\n",
        "    \"\"\"\n",
        "    Places a label along a curve at x_target, rotated to match the curve slope (visually).\n",
        "    Assumes axes are roughly square.\n",
        "    \"\"\"\n",
        "    import numpy as np\n",
        "\n",
        "    x_data = np.array(x_data)\n",
        "    y_data = np.array(y_data)\n",
        "\n",
        "    # Find the index closest to x_target\n",
        "    idx = np.argmin(np.abs(x_data - x_target))\n",
        "\n",
        "    # Use finite difference to estimate slope\n",
        "    if idx <= 0:\n",
        "        idx0, idx1 = 0, 1\n",
        "    elif idx >= len(x_data) - 1:\n",
        "        idx0, idx1 = -2, -1\n",
        "    else:\n",
        "        idx0, idx1 = idx - 1, idx + 1\n",
        "\n",
        "    dx = x_data[idx1] - x_data[idx0]\n",
        "    dy = y_data[idx1] - y_data[idx0]\n",
        "\n",
        "    # Scale slope by axis ranges to match plot aspect ratio\n",
        "    x_range = ax.get_xlim()\n",
        "    y_range = ax.get_ylim()\n",
        "    dx_scaled = dx / (x_range[1] - x_range[0])\n",
        "    dy_scaled = dy / (y_range[1] - y_range[0])\n",
        "\n",
        "    angle = np.degrees(np.arctan2(dy_scaled, dx_scaled))\n",
        "\n",
        "    # Place label just above the curve at x_target\n",
        "    x = x_data[idx]\n",
        "    y = y_data[idx] + y_offset  # Adjust offset as needed\n",
        "\n",
        "    ax.text(\n",
        "        x, y, text,\n",
        "        fontsize=fontsize,\n",
        "        color=color,\n",
        "        rotation=angle,\n",
        "        rotation_mode='anchor',\n",
        "        verticalalignment='bottom',\n",
        "        horizontalalignment='left',\n",
        "        clip_on=True\n",
        "    )\n",
        "\n",
        "\n",
        "idx_10pct = int(0.1 * len(time_ms))\n",
        "idx_10pct = max(0, min(idx_10pct, len(time_ms) - 1))\n",
        "x_target_10pct = time_ms[idx_10pct]\n",
        "\n",
        "place_label_along_curve(\n",
        "    ax=ax_fission,\n",
        "    x_data=time_ms,\n",
        "    y_data=fission_rate,\n",
        "    x_target=x_target_10pct,\n",
        "    text='Fission Rate',\n",
        "    color='black',\n",
        "    fontsize=12,\n",
        "    y_offset=0.0\n",
        ")\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "# =====================\n",
        "# Annotations\n",
        "# =====================\n",
        "ax_yield.text(\n",
        "    0.02, 0.07,\n",
        "    rf'$m_{{\\rm core}} = {CORMASS:.0f} \\, \\rm{{kg}}$' + '\\n' + rf'$m_{{\\rm tamp}} = {MASSTAMP:.0f} \\, \\rm{{kg}}$',\n",
        "    transform=ax_yield.transAxes,\n",
        "    fontsize='medium',\n",
        "    verticalalignment='bottom',\n",
        "    horizontalalignment='left',\n",
        "    bbox=dict(facecolor='white', edgecolor='none', pad=2.0)\n",
        ")\n",
        "\n",
        "ax_yield.text(\n",
        "    0.02, 0.95,\n",
        "    f'Yield = {yield_kt[-1]:.2f} kt',\n",
        "    transform=ax_yield.transAxes,\n",
        "    fontsize='medium',\n",
        "    color='red',\n",
        "    verticalalignment='top',\n",
        "    horizontalalignment='left',\n",
        "    bbox=dict(facecolor='white', edgecolor='none', pad=2.0)\n",
        ")\n",
        "\n",
        "ax_alpha.text(\n",
        "    0.02, 0.07,\n",
        "    rf'$\\alpha_{{\\rm init}} = {alpha[0]:.3f}$',\n",
        "    transform=ax_alpha.transAxes,\n",
        "    fontsize='medium',\n",
        "    verticalalignment='bottom',\n",
        "    horizontalalignment='left',\n",
        "    bbox=dict(facecolor='white', edgecolor='none', pad=2.0)\n",
        ")\n",
        "\n",
        "# X-axis limits\n",
        "\n",
        "# =====================\n",
        "# Save and Show\n",
        "# =====================\n",
        "plt.tight_layout()\n",
        "#plt.savefig(\"alpha_yield_fissionrate\", bbox_inches='tight')\n",
        "plt.show()\n"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "\n",
        "# =====================\n",
        "# Example: Little Boy\n",
        "# =====================\n",
        "\n",
        "# 64 kg 0.8 enrichment with 300 kg WC surrounded by 2000 kg steel approximated as 1300 kg WC.\n",
        "# Values hard coded, assumes sigma_f^{238U} = 0.10 barns.\n",
        "\n",
        "time_vals, alpha_vals, core_radius_vals, rho_core_vals, tamper_radius_vals, rho_tamp_vals, log_fissrate_vals, log_press_vals, yield_vals = run_simulation(\n",
        "    19.05, 235.65, 1.012, 4.8355, 2.5643,\n",
        "    14.8, 195.84, 6.587,\n",
        "    64.0, 1300.0,\n",
        "    0.333333333, 1, 0.01e-6, 0.1e-9\n",
        ")\n",
        "\n",
        "print(f\"Little boy using sigma_f^238U = 0.10 barns.\")\n",
        "print(f\"{'Final yield:':<35} {yield_vals[-1]:.3f}\")\n",
        "print(f\"{'Initial alpha:':<35} {alpha_vals[0]:.3f}\")\n",
        "print(f\"\") #lineskip\n",
        "\n",
        "# Values hard coded, assumes sigma_f^{238U} = 0.15 barns.\n",
        "\n",
        "time_vals, alpha_vals, core_radius_vals, rho_core_vals, tamper_radius_vals, rho_tamp_vals, log_fissrate_vals, log_press_vals, yield_vals = run_simulation(\n",
        "    19.05, 235.65, 1.022, 4.8355, 2.56148,\n",
        "    14.8, 195.84, 6.587,\n",
        "    64.0, 1300.0,\n",
        "    0.333333333, 1, 0.01e-6, 0.1e-9\n",
        ")\n",
        "print(f\"Little boy using sigma_f^238U = 0.15 barns.\")\n",
        "print(f\"{'Final yield:':<35} {yield_vals[-1]:.3f}\")\n",
        "print(f\"{'Initial alpha:':<35} {alpha_vals[0]:.3f}\")"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "pJU3C1vzXzSx",
        "outputId": "ccb27087-87e1-455a-a5c4-505e38d9cebc"
      },
      "execution_count": 38,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Little boy using sigma_f^238U = 0.10 barns.\n",
            "Final yield:                        12.120\n",
            "Initial alpha:                      0.389\n",
            "\n",
            "Little boy using sigma_f^238U = 0.15 barns.\n",
            "Final yield:                        12.767\n",
            "Initial alpha:                      0.394\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Run a grid and generate tables"
      ],
      "metadata": {
        "id": "NvvM1bgVTn2e"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np\n",
        "\n",
        "masscore_values = np.array([80, 70, 60, 50, 40, 35])  # Keep descending order for running, at the lowest failing mass it will skip the error and jump to the next mass.\n",
        "masstamp_values = np.array([1634.289524, 3928.07104, 7709.710837, 13351.17348, 21224.42355])\n",
        "\n",
        "# Physics constants (unchanged)\n",
        "concentration = 0.6\n",
        "A_eff = concentration*235.05 + (1-concentration)*238.05\n",
        "sigma_f_235 = 1.24\n",
        "sigma_f_238 = 0.10\n",
        "sigma_el_235 = 3.557\n",
        "sigma_el_238 = 4.827\n",
        "sigma_in_235 = 1.926\n",
        "sigma_in_238 = 2.541\n",
        "sigma_tr_235 = sigma_el_235 + 0.5 * sigma_in_235\n",
        "sigma_tr_238 = sigma_el_238 + 0.5 * sigma_in_238\n",
        "nu_235 = 2.57\n",
        "nu_238 = 2.28\n",
        "eta = 1\n",
        "sigma_f_eff = concentration * sigma_f_235 + (1-concentration) * sigma_f_238\n",
        "sigma_tr_eff = concentration * sigma_tr_235 + (1-concentration) * sigma_tr_238\n",
        "nu_eff = eta*(nu_235 * concentration * (sigma_f_235 / sigma_f_eff) + nu_238 * (1-concentration) * (sigma_f_238 / sigma_f_eff))\n",
        "\n",
        "rho_core = 19.05\n",
        "rho_WC = 14.8\n",
        "A_WC = 195.84\n",
        "sigma_el_WC = 6.587\n",
        "\n",
        "print(\"Constants:\")\n",
        "print(f\"A_eff={A_eff:.3f}, sigma_f_eff={sigma_f_eff:.3f}, sigma_tr_eff={sigma_tr_eff:.3f}, nu_eff={nu_eff:.3f}\\n\")\n",
        "\n",
        "n_masstamp = len(masstamp_values)\n",
        "n_masscore = len(masscore_values)\n",
        "\n",
        "# Initialize arrays to hold results for each run (rows=masstamp, cols=masscore)\n",
        "initial_alpha = np.full((n_masstamp, n_masscore), np.nan)\n",
        "max_log_fissrate = np.full((n_masstamp, n_masscore), np.nan)\n",
        "time_at_max_fissrate = np.full((n_masstamp, n_masscore), np.nan)\n",
        "yield_ratio_at_max_fissrate = np.full((n_masstamp, n_masscore), np.nan)\n",
        "rho_core_at_99yield = np.full((n_masstamp, n_masscore), np.nan)\n",
        "log_fissrate_at_99yield = np.full((n_masstamp, n_masscore), np.nan)\n",
        "time_at_99yield = np.full((n_masstamp, n_masscore), np.nan)\n",
        "final_yield_vals = np.full((n_masstamp, n_masscore), np.nan)\n",
        "\n",
        "print(\"Starting simulations...\\n\")\n",
        "\n",
        "for i_masstamp, masstamp in enumerate(masstamp_values):\n",
        "    print(f\"=== MASSTAMP = {masstamp:.2f} kg ===\")\n",
        "\n",
        "    for i_masscore, masscore in enumerate(masscore_values):  # run in original descending order\n",
        "\n",
        "        try:\n",
        "            (\n",
        "                time_vals, alpha_vals, core_radius_vals, rho_core_vals,\n",
        "                tamper_radius_vals, rho_tamp_vals, log_fissrate_vals,\n",
        "                log_press_vals, yield_vals\n",
        "            ) = run_simulation(\n",
        "                rho_core, A_eff, sigma_f_eff, sigma_tr_eff, nu_eff,\n",
        "                rho_WC, A_WC, sigma_el_WC,\n",
        "                masscore, masstamp,\n",
        "                0.333333333, 1, 1.0e-6, 0.1e-9\n",
        "            )\n",
        "        except Exception as e:\n",
        "            print(f\"Simulation failed for MASSCORE={masscore}, MASSTAMP={masstamp}: {e}\")\n",
        "            break\n",
        "\n",
        "        final_yield = yield_vals[-1]\n",
        "        final_yield_vals[i_masstamp, i_masscore] = final_yield\n",
        "\n",
        "        if final_yield < 3e-2:\n",
        "            print(f\"Yield too low ({final_yield:.4f}) — skipping remaining MASSCORE for MASSTAMP={masstamp}\\n\")\n",
        "            break\n",
        "\n",
        "        initial_alpha[i_masstamp, i_masscore] = alpha_vals[0]\n",
        "\n",
        "        idx_max_fissrate = np.nanargmax(log_fissrate_vals)\n",
        "        max_log_fissrate[i_masstamp, i_masscore] = log_fissrate_vals[idx_max_fissrate]\n",
        "        time_at_max_fissrate[i_masstamp, i_masscore] = time_vals[idx_max_fissrate]\n",
        "\n",
        "        yield_ratio_at_max_fissrate[i_masstamp, i_masscore] = yield_vals[idx_max_fissrate] / final_yield\n",
        "\n",
        "        target_yield = 0.99 * final_yield\n",
        "        idx_99 = np.nanargmin(np.abs(yield_vals - target_yield))\n",
        "\n",
        "        rho_core_at_99yield[i_masstamp, i_masscore] = rho_core_vals[idx_99]\n",
        "        log_fissrate_at_99yield[i_masstamp, i_masscore] = log_fissrate_vals[idx_99]\n",
        "        time_at_99yield[i_masstamp, i_masscore] = time_vals[idx_99]\n",
        "\n",
        "print(\"\\nAll simulations complete!\\n\")\n",
        "\n",
        "# Prepare indices to reorder columns for display by ascending masscore\n",
        "col_order = np.argsort(masscore_values)\n",
        "masscore_values_sorted = masscore_values[col_order]\n",
        "\n",
        "def print_table(data, row_labels, col_labels, title, fmt=\".4f\"):\n",
        "    print(f\"--- {title} ---\")\n",
        "    header = \"MASSTAMP \\\\ MASSCORE | \" + \" | \".join([f\"{v:.1f}\" for v in col_labels])\n",
        "    print(header)\n",
        "    print(\"-\" * len(header))\n",
        "    for i, row_val in enumerate(row_labels):\n",
        "        # Reorder columns for display\n",
        "        row_data = data[i, col_order]\n",
        "        row_str = f\"{row_val:14.2f} | \" + \" | \".join([f\"{x:{fmt}}\" if not np.isnan(x) else \"  nan\" for x in row_data])\n",
        "        print(row_str)\n",
        "    print()\n",
        "\n",
        "# Print tables with masstamp rows and masscore columns sorted ascending\n",
        "#print_table(final_yield_vals, masstamp_values, masscore_values_sorted, \"Final yield_vals\")\n",
        "#print_table(initial_alpha, masstamp_values, masscore_values_sorted, \"Initial alpha_vals\")\n",
        "#print_table(max_log_fissrate, masstamp_values, masscore_values_sorted, \"Max log_fissrate_vals\")\n",
        "#print_table(time_at_max_fissrate, masstamp_values, masscore_values_sorted, \"Time at max log_fissrate\")\n",
        "#print_table(yield_ratio_at_max_fissrate, masstamp_values, masscore_values_sorted, \"Yield at max log_fissrate / Final yield\")\n",
        "#print_table(rho_core_at_99yield, masstamp_values, masscore_values_sorted, \"rho_core_vals at 99% final yield\")\n",
        "#print_table(log_fissrate_at_99yield, masstamp_values, masscore_values_sorted, \"log_fissrate_vals at 99% final yield\")\n",
        "#print_table(time_at_99yield, masstamp_values, masscore_values_sorted, \"Time at 99% final yield\")\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "f_JWqSHcRSsn",
        "outputId": "9379a6f2-a3c5-474a-b69b-37f42e77ae8d"
      },
      "execution_count": 21,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Constants:\n",
            "A_eff=236.250, sigma_f_eff=0.784, sigma_tr_eff=5.151, nu_eff=2.555\n",
            "\n",
            "Starting simulations...\n",
            "\n",
            "=== MASSTAMP = 1634.29 kg ===\n",
            "Yield too low (0.0210) — skipping remaining MASSCORE for MASSTAMP=1634.289524\n",
            "\n",
            "=== MASSTAMP = 3928.07 kg ===\n",
            "Yield too low (0.0095) — skipping remaining MASSCORE for MASSTAMP=3928.07104\n",
            "\n",
            "=== MASSTAMP = 7709.71 kg ===\n",
            "=== MASSTAMP = 13351.17 kg ===\n",
            "=== MASSTAMP = 21224.42 kg ===\n",
            "\n",
            "All simulations complete!\n",
            "\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "\n",
        "# Print tables with masstamp rows and masscore columns sorted ascending\n",
        "print_table(final_yield_vals, masstamp_values, masscore_values_sorted, \"Final yield_vals\")\n",
        "print_table(initial_alpha, masstamp_values, masscore_values_sorted, \"Initial alpha_vals\")\n",
        "print_table(max_log_fissrate, masstamp_values, masscore_values_sorted, \"Max log_fissrate_vals\")\n",
        "print_table(time_at_max_fissrate, masstamp_values, masscore_values_sorted, \"Time at max log_fissrate\")\n",
        "print_table(yield_ratio_at_max_fissrate, masstamp_values, masscore_values_sorted, \"Yield at max log_fissrate / Final yield\")\n",
        "print_table(rho_core_at_99yield, masstamp_values, masscore_values_sorted, \"rho_core_vals at 99% final yield\")\n",
        "print_table(log_fissrate_at_99yield, masstamp_values, masscore_values_sorted, \"log_fissrate_vals at 99% final yield\")\n",
        "print_table(time_at_99yield, masstamp_values, masscore_values_sorted, \"Time at 99% final yield\")\n",
        "\n",
        "\n",
        "#NOTE, EFFICIENCY TABLE CAN BE BUGGY, MAKE CHANGES AT YOUR OWN RISK.\n",
        "# Compute the efficiency using the original `masscore_values`\n",
        "efficiency_vals = (final_yield_vals * 0.05122) / masscore_values * 100  # Efficiency as percentage\n",
        "\n",
        "# Print the efficiency table directly\n",
        "print(\"--- Efficiency (%) ---\")\n",
        "header = \"MASSTAMP \\\\ MASSCORE | \" + \" | \".join([f\"{v:.1f}\" for v in masscore_values_sorted])\n",
        "print(header)\n",
        "print(\"-\" * len(header))\n",
        "for i, row_val in enumerate(masstamp_values):\n",
        "    # Reorder columns for display (sorted columns)\n",
        "    row_data = efficiency_vals[i, col_order]\n",
        "    row_str = f\"{row_val:14.2f} | \" + \" | \".join([f\"{x:.3f}\" if not np.isnan(x) else \"  nan\" for x in row_data])\n",
        "    print(row_str)\n",
        "print()\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "QKrOKobZT7Uj",
        "outputId": "53079b26-7d4e-4ec9-9791-24c2a86a03f9"
      },
      "execution_count": 24,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "--- Final yield_vals ---\n",
            "MASSTAMP \\ MASSCORE | 35.0 | 40.0 | 50.0 | 60.0 | 70.0 | 80.0\n",
            "-------------------------------------------------------------\n",
            "       1634.29 |   nan | 0.0210 | 0.4147 | 1.5268 | 3.4550 | 6.2004\n",
            "       3928.07 | 0.0095 | 0.1544 | 1.3820 | 4.2883 | 9.0548 | 15.6691\n",
            "       7709.71 | 0.0513 | 0.4169 | 2.9633 | 8.7286 | 18.0745 | 30.9763\n",
            "      13351.17 | 0.1280 | 0.8131 | 5.2773 | 15.2693 | 31.4270 | 53.6958\n",
            "      21224.42 | 0.2401 | 1.3577 | 8.4728 | 24.3574 | 50.0195 | 85.3521\n",
            "\n",
            "--- Initial alpha_vals ---\n",
            "MASSTAMP \\ MASSCORE | 35.0 | 40.0 | 50.0 | 60.0 | 70.0 | 80.0\n",
            "-------------------------------------------------------------\n",
            "       1634.29 |   nan |   nan | 0.1239 | 0.1956 | 0.2590 | 0.3153\n",
            "       3928.07 |   nan | 0.0606 | 0.1346 | 0.2028 | 0.2643 | 0.3193\n",
            "       7709.71 | 0.0304 | 0.0658 | 0.1370 | 0.2041 | 0.2650 | 0.3198\n",
            "      13351.17 | 0.0336 | 0.0676 | 0.1376 | 0.2043 | 0.2651 | 0.3199\n",
            "      21224.42 | 0.0350 | 0.0682 | 0.1378 | 0.2044 | 0.2652 | 0.3199\n",
            "\n",
            "--- Max log_fissrate_vals ---\n",
            "MASSTAMP \\ MASSCORE | 35.0 | 40.0 | 50.0 | 60.0 | 70.0 | 80.0\n",
            "-------------------------------------------------------------\n",
            "       1634.29 |   nan |   nan | 29.2582 | 30.0212 | 30.4972 | 30.8362\n",
            "       3928.07 |   nan | 28.5191 | 29.8154 | 30.4843 | 30.9234 | 31.2435\n",
            "       7709.71 | 27.7413 | 28.9849 | 30.1537 | 30.7952 | 31.2244 | 31.5398\n",
            "      13351.17 | 28.1813 | 29.2858 | 30.4058 | 31.0383 | 31.4647 | 31.7787\n",
            "      21224.42 | 28.4716 | 29.5121 | 30.6117 | 31.2411 | 31.6664 | 31.9799\n",
            "\n",
            "--- Time at max log_fissrate ---\n",
            "MASSTAMP \\ MASSCORE | 35.0 | 40.0 | 50.0 | 60.0 | 70.0 | 80.0\n",
            "-------------------------------------------------------------\n",
            "       1634.29 |   nan |   nan | 5.4582 | 3.5792 | 2.7594 | 2.3001\n",
            "       3928.07 |   nan | 10.7827 | 5.1526 | 3.5221 | 2.7544 | 2.3104\n",
            "       7709.71 | 20.7020 | 10.1500 | 5.1378 | 3.5472 | 2.7817 | 2.3355\n",
            "      13351.17 | 19.1302 | 10.0222 | 5.1724 | 3.5798 | 2.8085 | 2.3582\n",
            "      21224.42 | 18.6154 | 10.0315 | 5.2130 | 3.6097 | 2.8319 | 2.3775\n",
            "\n",
            "--- Yield at max log_fissrate / Final yield ---\n",
            "MASSTAMP \\ MASSCORE | 35.0 | 40.0 | 50.0 | 60.0 | 70.0 | 80.0\n",
            "-------------------------------------------------------------\n",
            "       1634.29 |   nan |   nan | 0.5880 | 0.5871 | 0.5866 | 0.5868\n",
            "       3928.07 |   nan | 0.5885 | 0.5869 | 0.5861 | 0.5862 | 0.5859\n",
            "       7709.71 | 0.5887 | 0.5874 | 0.5864 | 0.5860 | 0.5857 | 0.5855\n",
            "      13351.17 | 0.5878 | 0.5867 | 0.5861 | 0.5856 | 0.5852 | 0.5855\n",
            "      21224.42 | 0.5875 | 0.5866 | 0.5859 | 0.5854 | 0.5855 | 0.5852\n",
            "\n",
            "--- rho_core_vals at 99% final yield ---\n",
            "MASSTAMP \\ MASSCORE | 35.0 | 40.0 | 50.0 | 60.0 | 70.0 | 80.0\n",
            "-------------------------------------------------------------\n",
            "       1634.29 |   nan |   nan | 18.6431 | 18.5184 | 18.4331 | 18.3700\n",
            "       3928.07 |   nan | 18.7379 | 18.5590 | 18.4553 | 18.3835 | 18.3296\n",
            "       7709.71 | 18.8200 | 18.6814 | 18.5264 | 18.4341 | 18.3686 | 18.3177\n",
            "      13351.17 | 18.7765 | 18.6535 | 18.5135 | 18.4263 | 18.3633 | 18.3129\n",
            "      21224.42 | 18.7511 | 18.6395 | 18.5077 | 18.4229 | 18.3601 | 18.3118\n",
            "\n",
            "--- log_fissrate_vals at 99% final yield ---\n",
            "MASSTAMP \\ MASSCORE | 35.0 | 40.0 | 50.0 | 60.0 | 70.0 | 80.0\n",
            "-------------------------------------------------------------\n",
            "       1634.29 |   nan |   nan | 28.1994 | 28.9588 | 29.4311 | 29.7690\n",
            "       3928.07 |   nan | 27.4609 | 28.7501 | 29.4159 | 29.8528 | 30.1730\n",
            "       7709.71 | 26.6858 | 27.9221 | 29.0849 | 29.7241 | 30.1527 | 30.4678\n",
            "      13351.17 | 27.1218 | 28.2203 | 29.3360 | 29.9665 | 30.3932 | 30.7051\n",
            "      21224.42 | 27.4093 | 28.4449 | 29.5409 | 30.1691 | 30.5931 | 30.9080\n",
            "\n",
            "--- Time at 99% final yield ---\n",
            "MASSTAMP \\ MASSCORE | 35.0 | 40.0 | 50.0 | 60.0 | 70.0 | 80.0\n",
            "-------------------------------------------------------------\n",
            "       1634.29 |   nan |   nan | 5.6928 | 3.7290 | 2.8731 | 2.3937\n",
            "       3928.07 |   nan | 11.2609 | 5.3709 | 3.6679 | 2.8666 | 2.4034\n",
            "       7709.71 | 21.6510 | 10.5942 | 5.3534 | 3.6926 | 2.8939 | 2.4286\n",
            "      13351.17 | 19.9947 | 10.4571 | 5.3876 | 3.7253 | 2.9208 | 2.4514\n",
            "      21224.42 | 19.4489 | 10.4635 | 5.4283 | 3.7553 | 2.9443 | 2.4707\n",
            "\n",
            "--- Efficiency (%) ---\n",
            "MASSTAMP \\ MASSCORE | 35.0 | 40.0 | 50.0 | 60.0 | 70.0 | 80.0\n",
            "-------------------------------------------------------------\n",
            "       1634.29 |   nan | 0.003 | 0.042 | 0.130 | 0.253 | 0.397\n",
            "       3928.07 | 0.001 | 0.020 | 0.142 | 0.366 | 0.663 | 1.003\n",
            "       7709.71 | 0.008 | 0.053 | 0.304 | 0.745 | 1.323 | 1.983\n",
            "      13351.17 | 0.019 | 0.104 | 0.541 | 1.303 | 2.300 | 3.438\n",
            "      21224.42 | 0.035 | 0.174 | 0.868 | 2.079 | 3.660 | 5.465\n",
            "\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Run a grid and generate yields vs core mass for various tamper masses and plot constraint bands\n",
        "\n",
        "To get bounds for your color band, you will need to run the first cell twice, changing the last line to store your upperlimit summary_array in summary_array_015 and your lowerlimit summary_array in summary_array_010. The plot expects these two arrays as upper and lower bounds.\n",
        "\n",
        "Note that we use the larger timestep dt=1e-9 here, otherwise this takes too long. The error this introduces to the yield is only a few percent and that is not noticable when plotting log(yield)"
      ],
      "metadata": {
        "id": "FvYMHcp2e1p-"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np\n",
        "\n",
        "#masscore_values = np.arange(80, 30, -1)   # Runs slow, very smooth.\n",
        "masscore_values = np.array([70, 60, 50, 40, 35])  # Runs fast, generates the example output below.\n",
        "\n",
        "#masstamp_values = np.array([\n",
        "#    1634.289524, 2618.4, 3928.07104,\n",
        "#    5609.660867, 7709.710837, 13351.17348, 21224.42355\n",
        "#])\n",
        "masstamp_values = np.array([1634.289524 ,\t\t3928.07104,\t7709.710837,\t13351.17348,\t21224.42355]) # List of 30, 40, 50, 60, and 70 cm tampers for a 50 kg core.\n",
        "\n",
        "#Example call with LittleBoy values\n",
        "\n",
        "#time_vals, alpha_vals, core_radius_vals, rho_core_vals, tamper_radius_vals, rho_tamp_vals, log_fissrate_vals, log_press_vals, yield_vals = run_simulation(\n",
        "#    18.71, 235.04, 1.012, 4.8355, 2.5643,\n",
        "#    14.8, 195.84, 6.587,\n",
        "#    64.0, 550.0,\n",
        "#    0.333333333, 1, 0.01e-6, 9.0e-9\n",
        "#)\n",
        "\n",
        "concentration = 0.6\n",
        "A_eff = concentration*235.05 + (1-concentration) *238.05\n",
        "sigma_f_235 = 1.24\n",
        "sigma_f_238 = 0.10 #0.15\n",
        "sigma_el_235 = 3.557\n",
        "sigma_el_238 = 4.827\n",
        "sigma_in_235 = 1.926\n",
        "sigma_in_238 = 2.541\n",
        "sigma_tr_235 = sigma_el_235 + 0.5 * sigma_in_235\n",
        "sigma_tr_238 = sigma_el_238 + 0.5 * sigma_in_238\n",
        "nu_235 = 2.57\n",
        "nu_238 = 2.28\n",
        "eta = 1 ## Effective neutron reduction for absorption\n",
        "sigma_f_eff = concentration * sigma_f_235 + (1-concentration) * sigma_f_238\n",
        "sigma_tr_eff = concentration * sigma_tr_235 + (1-concentration) * sigma_tr_238\n",
        "nu_eff = nu_235 * concentration * (sigma_f_235/sigma_f_eff) + nu_238 * (1-concentration) * (sigma_f_238/sigma_f_eff)\n",
        "print(A_eff, sigma_f_eff, sigma_tr_eff, nu_eff)\n",
        "\n",
        "rho_core = 19.05 #19.05  or 18.71?\n",
        "rho_WC = 14.8\n",
        "A_WC = 195.84\n",
        "sigma_el_WC = 6.587\n",
        "\n",
        "\n",
        "summary = []\n",
        "print(A_eff, sigma_f_eff, sigma_tr_eff, nu_eff)\n",
        "for masstamp in masstamp_values:\n",
        "    print(f\"\\n=== Starting MASSTAMP = {masstamp:.2f} kg ===\")\n",
        "\n",
        "    for masscore in masscore_values:\n",
        "        #print(f\"\\nRunning simulation with MASSCORE = {masscore} kg\")\n",
        "\n",
        "        try:\n",
        "            (\n",
        "                time_vals, alpha_vals, core_radius_vals, rho_core_vals,\n",
        "                tamper_radius_vals, rho_tamp_vals, log_fissrate_vals,\n",
        "                log_press_vals, yield_vals\n",
        "            ) = run_simulation(\n",
        "                rho_core, A_eff, sigma_f_eff, sigma_tr_eff, nu_eff,\n",
        "                14.8, 195.84, 6.587,\n",
        "                masscore, masstamp,\n",
        "                0.333333333, 1, 1.0e-6, 1.0e-9\n",
        "            )\n",
        "        except Exception as e:\n",
        "            print(f\"Simulation failed for MASSCORE = {masscore}, MASSTAMP = {masstamp}: {e}\")\n",
        "            break  # skip remaining masscore values for this masstamp\n",
        "\n",
        "        final_yield = yield_vals[-1]\n",
        "        final_time = time_vals[-1]\n",
        "        #print(f\"Final yield: {final_yield:.4f} kT at {final_time:.3f} μs\")\n",
        "\n",
        "        summary.append([masscore, masstamp, final_yield])\n",
        "\n",
        "        if final_yield < 3e-2:\n",
        "            print(\"Yield too low — skipping remaining MASSCORE values for this MASSTAMP.\\n\")\n",
        "            break  # stop scanning masscore, move to next masstamp\n",
        "\n",
        "summary_array = np.array(summary)\n",
        "\n",
        "summary_array_010 = np.array(summary)\n",
        "#summary_array_015 = np.array(summary)\n",
        "\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "GLPEGaFcUVeG",
        "outputId": "39ae77a9-530a-4e9a-e507-946ca314ff06"
      },
      "execution_count": 27,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "236.25 0.784 5.151 2.5552040816326524\n",
            "236.25 0.784 5.151 2.5552040816326524\n",
            "\n",
            "=== Starting MASSTAMP = 1634.29 kg ===\n",
            "Yield too low — skipping remaining MASSCORE values for this MASSTAMP.\n",
            "\n",
            "\n",
            "=== Starting MASSTAMP = 3928.07 kg ===\n",
            "Yield too low — skipping remaining MASSCORE values for this MASSTAMP.\n",
            "\n",
            "\n",
            "=== Starting MASSTAMP = 7709.71 kg ===\n",
            "\n",
            "=== Starting MASSTAMP = 13351.17 kg ===\n",
            "\n",
            "=== Starting MASSTAMP = 21224.42 kg ===\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# PLOTTING\n",
        "\n",
        "# =============================\n",
        "# STEP 1: Imports and Settings\n",
        "# =============================\n",
        "import matplotlib.pyplot as plt\n",
        "import numpy as np\n",
        "import matplotlib.ticker as ticker\n",
        "\n",
        "# Plot styling\n",
        "plt.rcParams.update({\n",
        "    \"font.family\": \"serif\",\n",
        "    \"font.size\": 12,\n",
        "    \"axes.labelsize\": 14,\n",
        "    \"axes.titlesize\": 14,\n",
        "    \"legend.fontsize\": 12,\n",
        "    \"xtick.labelsize\": 12,\n",
        "    \"ytick.labelsize\": 12,\n",
        "})\n",
        "\n",
        "# Full color list (ColorBrewer Set1 + extensions)\n",
        "colors = ['#E41A1C', '#FF7F00', '#FFD92F', '#4DAF4A', '#377EB8', '#984EA3', '#A65628']\n",
        "marker_styles = ['^', 'o', 's', 'D', '<', '>', '*']\n",
        "\n",
        "# =============================\n",
        "# STEP 2: Data Preparation\n",
        "# =============================\n",
        "\n",
        "# summary_array_010 and summary_array_015 must be defined before this\n",
        "# Each should be shaped (N, 3): [masscore, masstamp, yield]\n",
        "\n",
        "unique_masstamps = np.unique(summary_array_010[:, 1])\n",
        "\n",
        "# =============================\n",
        "# STEP 3: Plotting\n",
        "# =============================\n",
        "\n",
        "\n",
        "fig, ax = plt.subplots(figsize=(4, 4), dpi=150)\n",
        "\n",
        "xlim = (30, 79)\n",
        "ylim = (0.003, 100)\n",
        "\n",
        "legend_labels = ['30 cm', '40 cm', '50 cm', '60 cm', '70 cm']\n",
        "\n",
        "def plot_summary_array(summary_array, linestyle, alpha=1.0):\n",
        "    unique_masstamps = np.unique(summary_array[:, 1])\n",
        "\n",
        "    for i, masstamp in enumerate(unique_masstamps):\n",
        "        mask = summary_array[:, 1] == masstamp\n",
        "        subset = summary_array[mask]\n",
        "\n",
        "        # Sort by core mass\n",
        "        sorted_idx = np.argsort(subset[:, 0])\n",
        "        masscore = subset[sorted_idx, 0]\n",
        "        yields = subset[sorted_idx, 2]\n",
        "\n",
        "        # Filter by xlim and ylim\n",
        "        valid = (\n",
        "            (masscore >= xlim[0]) & (masscore <= xlim[1]) &\n",
        "            (yields >= ylim[0]) & (yields <= ylim[1])\n",
        "        )\n",
        "        masscore = masscore[valid]\n",
        "        yields = yields[valid]\n",
        "\n",
        "        if len(masscore) == 0:\n",
        "            continue  # Skip if no valid points\n",
        "\n",
        "        if linestyle == '-':\n",
        "            label = legend_labels[i]  # Use predefined label for solid lines\n",
        "        else:\n",
        "            label = '_nolegend_'  # Skip legend for dashed lines\n",
        "\n",
        "        ax.plot(masscore, yields,\n",
        "                linestyle=linestyle,\n",
        "                marker='',\n",
        "                label=label,\n",
        "                color=colors[i % len(colors)],\n",
        "                alpha=alpha)\n",
        "\n",
        "\n",
        "# Plot both datasets\n",
        "plot_summary_array(summary_array_010, linestyle='-')#, label_suffix=' (0.10 b)')\n",
        "plot_summary_array(summary_array_015, linestyle='--')#, label_suffix=' (0.15 b)')\n",
        "\n",
        "\n",
        "# =============================\n",
        "# STEP 4: Axis & Layout\n",
        "# =============================\n",
        "\n",
        "ax.set_xlim(30, 79)\n",
        "ax.set_ylim(0.003, 100)\n",
        "\n",
        "ax.set_xlabel('Core Mass (kg)')\n",
        "ax.set_ylabel('Yield (kt)')\n",
        "\n",
        "ax.grid(True, linestyle='--', linewidth=0.5)\n",
        "ax.legend(loc='lower right', frameon=True)\n",
        "\n",
        "# =============================\n",
        "# STEP 5: Annotations\n",
        "# =============================\n",
        "\n",
        "ax.text(0.02, 0.984, r\"$0.10 \\, \\mathrm{b} \\, \\leq \\sigma_f^{\\mathrm{238U}} \\leq 0.15 \\, \\mathrm{b} $\",\n",
        "        transform=ax.transAxes,\n",
        "        fontsize=11,\n",
        "        verticalalignment='top',\n",
        "        horizontalalignment='left',\n",
        "        alpha=0.7)\n",
        "\n",
        "ax.text(0.02, 0.02, r\"60%-Enrichment\",\n",
        "        transform=ax.transAxes,\n",
        "        fontsize=11,\n",
        "        verticalalignment='bottom',\n",
        "        horizontalalignment='left',\n",
        "        alpha=0.7)\n",
        "\n",
        "\n",
        "# =============================\n",
        "# STEP 6: Finalize\n",
        "# =============================\n",
        "\n",
        "\n",
        "def plot_with_shading(summary_010, summary_015):\n",
        "    unique_masstamps = np.unique(summary_010[:, 1])\n",
        "\n",
        "    for i, masstamp in enumerate(unique_masstamps):\n",
        "        mask_010 = summary_010[:, 1] == masstamp\n",
        "        mask_015 = summary_015[:, 1] == masstamp\n",
        "\n",
        "        subset_010 = summary_010[mask_010]\n",
        "        subset_015 = summary_015[mask_015]\n",
        "\n",
        "        # Sort by masscore\n",
        "        subset_010 = subset_010[np.argsort(subset_010[:, 0])]\n",
        "        subset_015 = subset_015[np.argsort(subset_015[:, 0])]\n",
        "\n",
        "        # Extract aligned values\n",
        "        masscore_010, yield_010 = subset_010[:, 0], subset_010[:, 2]\n",
        "        masscore_015, yield_015 = subset_015[:, 0], subset_015[:, 2]\n",
        "\n",
        "        # Ensure x-values align before shading\n",
        "        common_mask = np.isin(masscore_010, masscore_015)\n",
        "        x_vals = masscore_010[common_mask]\n",
        "\n",
        "        # Interpolate yields to same x-axis\n",
        "        y1 = np.interp(x_vals, masscore_010, yield_010)\n",
        "        y2 = np.interp(x_vals, masscore_015, yield_015)\n",
        "\n",
        "        # Filter x_vals/y1/y2 by axis limits\n",
        "        valid = (\n",
        "            (x_vals >= xlim[0]) & (x_vals <= xlim[1]) &\n",
        "            (y1 >= ylim[0]) & (y1 <= ylim[1]) &\n",
        "            (y2 >= ylim[0]) & (y2 <= ylim[1])\n",
        "        )\n",
        "        x_vals, y1, y2 = x_vals[valid], y1[valid], y2[valid]\n",
        "\n",
        "        if len(x_vals) == 0:\n",
        "            continue\n",
        "\n",
        "        ax.fill_between(x_vals, y1, y2,\n",
        "                        color=colors[i % len(colors)],\n",
        "                        alpha=0.2, label='_nolegend_')\n",
        "\n",
        "\n",
        "plot_summary_array(summary_array_010, linestyle='-')\n",
        "plot_summary_array(summary_array_015, linestyle='--')\n",
        "plot_with_shading(summary_array_010, summary_array_015)\n",
        "\n",
        "\n",
        "ax.set_yscale('log')\n",
        "ax.set_yticks([0.1, 1, 2, 5, 10, 20, 50, 100])\n",
        "ax.get_yaxis().set_major_formatter(ticker.ScalarFormatter())\n",
        "ax.get_yaxis().set_minor_formatter(ticker.NullFormatter())\n",
        "\n",
        "plt.tight_layout()\n",
        "plt.savefig(\"yield_vs_coremass_both_sigmas_rhoc1905.pdf\", bbox_inches='tight')\n",
        "plt.show()\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 593
        },
        "id": "LzIb0K4tUR9d",
        "outputId": "6e72f4d5-5e9d-408f-d7c4-da5309f08114"
      },
      "execution_count": 28,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 600x600 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "ZCiuW0B4XtrG"
      },
      "execution_count": null,
      "outputs": []
    }
  ]
}
